An Operational Foundation for Delimited Continuations in the CPS Hierarchy

We present an abstract machine and a reduction semantics for the lambda-calculus extended with control operators that give access to delimited continuations in the CPS hierarchy. The abstract machine is derived from an evaluator in continuation-passing style (CPS); the reduction semantics (i.e., a small-step operational semantics with an explicit representation of evaluation contexts) is constructed from the abstract machine; and the control operators are the shift and reset family. We also present new applications of delimited continuations in the CPS hierarchy: finding list prefixes and normalization by evaluation for a hierarchical language of units and products.

==> biernacka-biernacki-danvy-LMCS.mac <==
%
%

%
%
%

\newtheorem{theorem}{Theorem}
\newtheorem{lemma}{Lemma}

\newcommand{\ie}{i.e.}
\newcommand{\eg}{e.g.}

\newcommand{\stt}[1]{{\small\tt {#1}}}
\newcommand{\mathstt}[1]{\hbox{\stt{#1}}}
%
%
\newcommand{\ssf}[1]{{\small\sf {#1}}}
\newcommand{\mathssf}[1]{\hbox{\ssf{#1}}}

\makeatletter
\def\verbatim{\small \@verbatim \frenchspacing\@vobeyspaces \@xverbatim}
\let\endverbatim=\endtrivlist
\makeatother

\def\doframeit#1{\vbox{%
  \hrule height\fboxrule
    \hbox{%
      \vrule width\fboxrule \kern\fboxsep
      \vbox{\kern\fboxvsep #1\kern\fboxvsep }%
      \kern\fboxsep \vrule width\fboxrule }%
    \hrule height\fboxrule }}

\def\frameit{\smallskip \advance \linewidth by -7.5pt \setbox0=\vbox \bgroup
\strut \ignorespaces }

\def\endframeit{\ifhmode \par \nointerlineskip \fi \egroup
\doframeit{\box0}}

\newdimen \fboxvsep
\fboxvsep=\fboxsep
\advance \fboxsep by -3.5pt

\newcommand{\myindent}{}
\newcommand{\sectionref}[1]{Section \ref{#1}}

\newcommand{\cornered}[1]{\ulcorner\!{#1}\!\urcorner}
\newcommand{\Mid}{\;\mid\;}
\newcommand{\lldots}{\ldots}
\newcommand{\ccdots}{\!\!\cdots\!\!}

\newcommand{\langlethick}{\langle\mbox{\hspace{-1.4mm}}\langle\mbox{\hspace{-1.4mm}}\langle}
\newcommand{\ranglethick}{\rangle\mbox{\hspace{-1.4mm}}\rangle\mbox{\hspace{-1.4mm}}\rangle}

\newcommand{\itemsp}[1]{\item #1 \vspace{1mm}}

%
%
%

\newcommand{\add}[2]{{#1}+{#2}}
\newcommand{\addition}[2]{{#1}\;\mbox{{\tt +}}\;{#2}}
\newcommand{\expr}{e}
\newcommand{\bottom}{\ensuremath{\bot}}
\newcommand{\evalar}{\mathsf{eval}}
\newcommand{\typeexp}{\ensuremath{\mathsf{exp}}}
\newcommand{\typeval}{\ensuremath{\mathsf{val}}}
\newcommand{\typecont}{\mathsf{cont}}
\newcommand{\main}{\mathsf{evaluate}}
%
\newcommand{\mainn}{\main_n}
\newcommand{\apply}{\mathsf{apply\_cont}}
\newcommand{\cnt}{C}
%
%
%
\newcommand{\cntexp}[1]{\ensuremath{\mathssf{ADD}_2\;({#1},\;\cnt)}}
%
\newcommand{\cntval}[1]{\ensuremath{\mathssf{ADD}_1\;({#1},\;\cnt)}}
%
%
%
\newcommand{\contzeroo}{\ensuremath{\mathit{[\:]}}}
%
\newcommand{\contonee}[2]{\ensuremath{\mathssf{ADD}_2\;({#1},\;{#2})}}
%
\newcommand{\conttwoo}[2]{\ensuremath{\mathssf{ADD}_1\;({#1},\;{#2})}}
\newcommand{\additionsem}[2]{{#1}+{#2}}
\newcommand{\decomp}[2]{{#1}\;\lbrack{#2}\rbrack}
\newcommand{\redadd}{(\text{add})}
\newcommand{\redval}{(\text{val})}
\newcommand{\typeterm}{\mathsf{term}}
\newcommand{\typefun}{\mathsf{fun}}
\newcommand{\f}{\mathsf{fun}}
\newcommand{\ans}{\mathsf{ans}}
\newcommand{\res}{\mathsf{val}}
\newcommand{\nr}{\mathsf{int}}
\newcommand{\inttag}[1]{\mathstt{INT}\;{#1}}
\newcommand{\funtag}[1]{\mathstt{FUN}\;{#1}}
\newcommand{\clotag}[1]{\mathstt{CLO}\;{#1}}
\newcommand{\typeenv}{\mathsf{env}}
\newcommand{\cntone}{\ka_1}
\newcommand{\cnttwo}{\ka_2}
\newcommand{\lookupenv}[2]{{#2}({#1})}
\newcommand{\conttag}[1]{\mathstt{CONT}\;{#1}}
\newcommand{\applyfun}[4]{\mathsf{apply}\;({#1},\;{#2},\;{#3},\;{#4})}
\newcommand{\of}{\mathsf{of}}

\newcommand{\aelit}[1]{\ulcorner\!{#1}\!\urcorner}
\newcommand{\aeadd}[2]{\mathtt{add}({#1},\:{#2})}

\newcommand{\aeCzeroraw}{C_0}
\newcommand{\aeCzero}{\aeCzeroraw}
\newcommand{\aeConeraw}{C_1}
\newcommand{\aeCone}[2]{\aeConeraw({#1},\,{#2})}
\newcommand{\aeCtworaw}{C_2}
\newcommand{\aeCtwo}[2]{\aeCtworaw({#1},\,{#2})}

\newcommand{\aetrans}[2]{{#1} & \Rightarrow & {#2}}
\newcommand{\aeeval}[2]{{\pair{#1}{#2}}_{\mathit{eval}}}
\newcommand{\aeapply}[2]{{\pair{#1}{#2}}_{\mathit{apply}}}


%
%
%

\newcommand{\synnum}[1]{\cornered{#1}}
\newcommand{\synvar}[1]{\ensuremath{\mathit{#1}}}
\newcommand{\synlam}[2]{\lambda{#1}.{#2}}
\newcommand{\synlamp}[2]{(\synlam{#1}{#2})}
\newcommand{\syncontrolp}[2]{(\ensuremath{\mathcal{F}{#1}.{#2}})}
\newcommand{\rawprompt}{\#}
\newcommand{\synpromptp}[1]{\ensuremath{\rawprompt\,({#1})}}

\newcommand{\synnil}{\ensuremath{\mathit{nil}}}
\newcommand{\syncons}[2]{{#1}::{#2}}
\newcommand{\synconsp}[2]{(\syncons{#1}{#2})}

\newcommand{\synpair}[2]{({#1},\,{#2})}
\newcommand{\syntriple}[3]{({#1},\,{#2},\,{#3})}
\newcommand{\synquadruple}[4]{({#1},\,{#2},\,{#3},\,{#4})}

\newcommand{\hsynif}[3]{\mathit{if}\;{#1}\;\mathit{then}\;{#2}\;\mathit{else}\;{#3}}
\newcommand{\hsynifp}[3]{(\hsynif{#1}{#2}{#3})}
\newcommand{\vsynif}[3]{\begin{array}[t]{@{}l@{}}
                        \mathit{if}\;{#1}
                        \\
                        \mathit{then}\;{#2}
                        \\
                        \mathit{else}\;{#3}
                        \end{array}}

\newcommand{\hsynlet}[3]{\mathit{let}\:{#1}={#2}\;\mathit{in}\;{#3}}
\newcommand{\vsynlet}[3]{\begin{array}[t]{@{}l@{}}
                        \mathit{let}\:{#1}={#2}
                        \\
                        \mathit{in}\;{#3}
                        \end{array}}

\newcommand{\vsynletrecclause}[2]{\begin{array}[t]{@{}l@{}}
                                  {#1}
                                  \\
                                  = {#2}
                                  \end{array}}

\newcommand{\vsynletrecone}[3]{\begin{array}[t]{@{}l@{}}
                               \begin{array}[t]{@{}r@{\ }l@{}}
                               \mathit{letrec} & \vsynletrecclause{#1}{#2}
                               \end{array}
                               \\
                               \mathit{in}\;{#3}
                               \end{array}}

\newcommand{\vsynletrectwo}[5]{\begin{array}[t]{@{}l@{}}
                               \begin{array}[t]{@{}r@{\ }l@{}}
                               \mathit{letrec} & \vsynletrecclause{#1}{#2}
                               \\
                                          \mid & \vsynletrecclause{#3}{#4}
                               \end{array}
                               \\
                               \mathit{in}\;{#5}
                               \end{array}}

\newcommand{\vsynletrectwoandtwo}[9]{\begin{array}[t]{@{}l@{}}
                                     \begin{array}[t]{@{}r@{\ }l@{}}
                                     \mathit{letrec} & \vsynletrecclause{#1}{#2}
                                     \\
                                                \mid & \vsynletrecclause{#3}{#4}
                                     \\
                                        \mathit{and} & \vsynletrecclause{#5}{#6}
                                     \\
                                                \mid & \vsynletrecclause{#7}{#8}
                                     \end{array}
                                     \\
                                     \mathit{in}\;{#9}
                                     \end{array}}

\newcommand{\vsynletrecthree}[7]{\begin{array}[t]{@{}l@{}}
                                 \begin{array}[t]{@{}r@{\ }l@{}}
                                 \mathit{letrec} & \vsynletrecclause{#1}{#2}
                                 \\
                                            \mid & \vsynletrecclause{#3}{#4}
                                 \\
                                            \mid & \vsynletrecclause{#5}{#6}
                                 \end{array}
                                 \\
                                 \mathit{in}\;{#7}
                                 \end{array}}

\newcommand{\typfun}[2]{{#1} \rightarrow {#2}}
\newcommand{\typfunp}[2]{(\typfun{#1}{#2})}
\newcommand{\typprod}[2]{{#1} \times {#2}}
\newcommand{\typprodp}[2]{(\typprod{#1}{#2})}
\newcommand{\typlist}[1]{{#1}\:\mathit{list}}
\newcommand{\typbool}{\mathit{bool}}

%

\newcommand{\eval}{\mathsf{eval}}
\newcommand{\evaln}{\eval_n}

\newcommand{\num}[1]{#1} %
\newcommand{\var}{\synvar{x}}
\newcommand{\vark}{\synvar{k}}
\newcommand{\closure}[3]{\ensuremath{[{#1},\,{#2},\,{#3}]}}
\newcommand{\contclosure}[1]{\ensuremath{#1}}
\newcommand{\lam}[2]{\synlam{#1}{#2}}
\newcommand{\lamp}[2]{(\synlam{#1}{#2})}
\newcommand{\synapp}[2]{{#1}\,{#2}}
\newcommand{\synappp}[2]{(\synapp{#1}{#2})}
\newcommand{\synsucc}[1]{\ensuremath{\mathit{succ}\;{#1}}}
%
\newcommand{\rawshift}{\ensuremath{\mathcal{S}}}
\newcommand{\synshift}[2]{\ensuremath{\rawshift{#1}.{#2}}}
\newcommand{\synshiftp}[2]{(\synshift{#1}{#2})}
%
%
%
%
%
%
%
\newcommand{\synreset}[1]{\ensuremath{\langlethick{#1}\ranglethick}}
\newcommand{\synresettwo}[1]{\synreset{#1}_2}
\newcommand{\rawreset}{\ensuremath{\synreset{\cdot}}}
\newcommand{\synshiftn}[3]{\rawshift_{#1}{#2}.{#3}}
%
\newcommand{\synresetn}[2]{\synreset{#2}_{#1}}
\newcommand{\rawshiftn}[1]{\ensuremath{\rawshift_{#1}}}

\newcommand{\fv}[1]{\ensuremath{\namedone{FV}{#1}}}
\newcommand{\val}{\ensuremath{v}}
\newcommand{\wal}{\ensuremath{w}}
\newcommand{\term}{\ensuremath{t}}
\newcommand{\termzero}{\ensuremath{t_0}}
\newcommand{\termone}{\ensuremath{t_1}}
\newcommand{\kn}[1]{\ka_{#1}}
\newcommand{\cn}[1]{\ncont{#1}}
\newcommand{\defcnonezero}{\mathit{stop}}
\newcommand{\defcnoneone}[3]{\mathit{fun}\;({#1},\;{#2},\;{#3})}
\newcommand{\defcnonetwo}[2]{\mathit{arg}\;({#1},\;{#2})}
\newcommand{\defcnonethree}[1]{\mathit{succ}\;{#1}}

\newcommand{\defcntwozero}{\mathit{nil}}
\newcommand{\defcntwoone}[2]{\mathit{cons}\;({#1},\;{#2})}

\newcommand{\applycontone}{\mathsf{apply\_cont_1}}
\newcommand{\applyconttwo}{\mathsf{apply\_cont_2}}

%
%
%

\newcommand{\red}{\ensuremath{\rightarrow}}
\newcommand{\subst}[3]{\ensuremath{#1\{#3/#2\}}}
\newcommand{\redex}{\ensuremath{r}}
\newcommand{\potredex}{\ensuremath{p}}
\newcommand{\nred}{\ensuremath{\rightarrow}}
\newcommand{\redone}{\ensuremath{\rightarrow_1}}
\newcommand{\redshift}{\ensuremath{\rightharpoonup}}
\newcommand{\redcclo}{\ensuremath{\twoheadrightarrow}}
\newcommand{\redtrans}{\ensuremath{\rightarrow^*}}

\newcommand{\redexn}{\ensuremath{r_n}}
\newcommand{\potredexn}{\ensuremath{p_n}}
\newcommand{\redn}{\ensuremath{\rightarrow_n}}
\newcommand{\redntrans}{\ensuremath{\rightarrow^*_n}}

%
\newcommand{\rawplug}{\mathit{plug}}
%
\newcommand{\plug}[1]{\rawplug\,({#1})}
%
\newcommand{\rawdec}{\ensuremath{\mathit{decompose'}}}
%
\newcommand{\dec}[3]{\ensuremath{\rawdec\,({#1},\,{#2},\,{#3})}}
%
\newcommand{\rawdecompose}{\ensuremath{\mathit{decompose}}}
\newcommand{\decompose}[1]{\ensuremath{\rawdecompose({#1})}}

%

%
\newcommand{\mtcont}{\ensuremath{[\:]}}
%
\newcommand{\argcont}[2]{\ensuremath{\mathssf{ARG}(#2,#1)}}
\newcommand{\argcontp}[2]{(\argcont{#1}{#2})}
%
\newcommand{\succcont}[1]{\ensuremath{\mathssf{SUCC}(#1)}}
\newcommand{\succcontp}[1]{(\succcont{#1})}
%
\newcommand{\appcont}[2]{\ensuremath{\mathssf{FUN}(#1,#2)}}
\newcommand{\appcontp}[2]{(\appcont{#1}{#2})}

\newcommand{\mtcontstd}{\ensuremath{[\:]}}
\newcommand{\contstd}[1]{\ensuremath{[#1]}}
\newcommand{\argcontstd}[2]{\ensuremath{#1\contstd{\mtcontstd\;#2}}}
\newcommand{\argcontstdp}[2]{(\argcontstd{#1}{#2})}
\newcommand{\succcontstd}[1]{\ensuremath{#1\contstd{\synsucc\;\mtcontstd}}}
\newcommand{\succcontstdp}[1]{(\succcontstd{#1})}
\newcommand{\appcontstd}[2]{\ensuremath{#2\contstd{#1\;\mtcontstd}}}
\newcommand{\appcontstdp}[2]{(\appcontstd{#1}{#2})}

%
%
%
%
%
%
%
\newcommand{\mtmetacont}{\bullet}
\newcommand{\mtmmcont}{\bullet}
\newcommand{\cons}[2]{\ensuremath{{#1}\cdot{#2}}}
\newcommand{\consq}[2]{(\cons{#1}{#2})}
\newcommand{\conspair}[2]{\ensuremath{\cons{#1}{#2}}}

\newcommand{\rawconcatcont}{\star}
\newcommand{\concatcont}[2]{{#1} \rawconcatcont {#2}}
\newcommand{\concatcontp}[2]{(\concatcont{#1}{#2})}

\newcommand{\cont}{\ensuremath{C_1}}
\newcommand{\conttwo}{\ensuremath{C_1'}}
\newcommand{\metacont}{\ensuremath{C_2}}
\newcommand{\metaconttwo}{\ensuremath{C'_2}}
\newcommand{\mmcont}{\ensuremath{C_3}}
\newcommand{\ncont}[1]{\ensuremath{C_{#1}}}
\newcommand{\nconttwo}[1]{\ensuremath{C'_{#1}}}
\newcommand{\consn}[1]{\ensuremath{\cons{\ncont{#1}}{(\lldots(\cons{\metacont}{\cont})\lldots)}}}
\newcommand{\consntwo}[1]{\ensuremath{\cons{\nconttwo{#1}}{(\lldots(\cons{\metaconttwo}{\conttwo})\lldots)}}}

\newcommand{\del}{\ensuremath{\;\mathstt{\#}}\;}
\newcommand{\ndel}[1]{\ensuremath{\;\mathstt{\#}_{#1}\;}}
\newcommand{\delone}{\ndel{1}}
\newcommand{\deltwo}{\ndel{2}}

\newcommand{\decomptwo}[3]{{#1}\del{#2}[{#3}]}
\newcommand{\decompthree}[4]{{#1}\deltwo{#2}\delone{#3}[{#4}]}
\newcommand{\decompn}[2]{\ncont{n+1}\ndel{n}\cdots\ndel{#1}\ncont{#1}#2}

\newcommand{\rawreal}{\ensuremath{\mathcal{T}}}
\newcommand{\real}[1]{\ensuremath{\namedone{\rawreal\!}{#1}}}
%
\newcommand{\rawevalenv}{\ensuremath{\mathsf{eval^e}}}
%
\newcommand{\rawevalsub}{\ensuremath{\mathsf{eval^s}}}
\newcommand{\evalenv}[1]{\ensuremath{\namedone{\rawevalenv}{#1}}}
\newcommand{\evalsub}[1]{\ensuremath{\namedone{\rawevalsub}{#1}}}

\newcommand{\rawrealn}{\ensuremath{\rawreal_n}}
\newcommand{\realn}[1]{\ensuremath{\namedone{\rawrealn}{#1}}}
%
\newcommand{\rawevalenvn}{\ensuremath{\mathsf{eval}^{\mathsf{e}}_n}}
%
\newcommand{\rawevalsubn}{\ensuremath{\mathsf{eval}^{\mathsf{s}}_n}}
\newcommand{\evalenvn}[1]{\ensuremath{\namedone{\rawevalenvn}{#1}}}
\newcommand{\evalsubn}[1]{\ensuremath{\namedone{\rawevalsubn}{#1}}}

\newcommand{\rightarrowp}{\;\rightarrow\;}
\newcommand{\timesp}{\;\times\;}
\newcommand{\equals}{\;=\;}
\newcommand{\applic}[2]{{#1}\;{#2}}
\newcommand{\lamabs}[2]{\lambda{#1}.\,{#2}}
\newcommand{\inp}{\;\in\;}
\newcommand{\oftype}[2]{{#1}\;:\;{#2}}

%
\newcommand{\namedone}[2]{{#1}\,({#2})}
\newcommand{\namedtwo}[3]{{#1}\;({#2},\,{#3})}
\newcommand{\namedthree}[4]{{#1}\;({#2},\,{#3},\,{#4})}
\newcommand{\namedfour}[5]{{#1}\;({#2},\,{#3},\,{#4},\,{#5})}
\newcommand{\namedfive}[6]{{#1}\;({#2},\,{#3},\,{#4},\,{#5},\,{#6})}
\newcommand{\namedsix}[7]{{#1}\;({#2},\,{#3},\,{#4},\,{#5},\,{#6},\,{#7})}
\newcommand{\namedeight}[9]{{#1}\;({#2},\,{#3},\,{#4},\,{#5},\,{#6},\,{#7},\,{#8},\,{#9})}

\newcommand{\namedtwolp}[3]{{#1}\;({#2},\,{#3},}
\newcommand{\namedfivelp}[6]{{#1}\;({#2},\,{#3},\,{#4},\,{#5},\,{#6},}
\newcommand{\prrp}[2]{{#1},\,{#2})}
\newcommand{\triprp}[3]{{#1},\,{#2},\,{#3})}

\newcommand{\pr}[2]{({#1},\,{#2})}
\newcommand{\trip}[3]{({#1},\,{#2},\,{#3})}
\newcommand{\quadr}[4]{({#1},\,{#2},\,{#3},\,{#4})}
\newcommand{\quin}[5]{({#1},\,{#2},\,{#3},\,{#4},\,{#5})}
\newcommand{\sev}[7]{({#1},\,{#2},\,{#3},\,{#4},\,{#5},\,{#6},\,{#7})}
\newcommand{\eight}[8]{({#1},\,{#2},\,{#3},\,{#4},\,{#5},\,{#6},\,{#7},\,{#8})}

\newcommand{\applyf}{\mathsf{apply}}
\newcommand{\compose}[2]{\Phi\,({#1},\,\dots,\,{#2})}
\newcommand{\captcont}{c}


%

%
%
%

\newcommand{\synprop}{\mathit{term}}
\newcommand{\syntrue}{\mathit{true}}
\newcommand{\synfalse}{\mathit{false}}
\newcommand{\synvarterm}{t}
\newcommand{\rawsyndisj}{\vee}
\newcommand{\syndisj}[2]{{#1} \rawsyndisj {#2}}
\newcommand{\syndisjp}[2]{(\syndisj{#1}{#2})}
\newcommand{\rawsynconj}{\wedge}
\newcommand{\synconj}[2]{{#1} \rawsynconj {#2}}
\newcommand{\synconjp}[2]{(\synconj{#1}{#2})}

\newcommand{\dnfprop}{\synprop^{\mathrm{nf}}}
\newcommand{\dnfpropd}{\dnfprop_{\mathrm{d}}}
\newcommand{\dnfpropc}{\dnfprop_{\mathrm{c}}}
\newcommand{\dnftrue}{\syntrue^{\mathrm{nf}}}
\newcommand{\dnffalse}{\synfalse^{\mathrm{nf}}}
\newcommand{\dnfdisj}[2]{{#1} \vee^{\mathrm{nf}}\mbox{\hspace{-0.5mm}}{#2}}
\newcommand{\dnfdisjp}[2]{(\syndisj{#1}{#2})}
\newcommand{\dnfconj}[2]{{#1} \wedge^{\mathrm{nf}}\mbox{\hspace{-0.5mm}}{#2}}
\newcommand{\dnfconjp}[2]{(\synconj{#1}{#2})}

\newcommand{\rawevalpc}{\mathit{eval}_0}
\newcommand{\evalpc}[1]{\rawevalpc\:{#1}}
\newcommand{\evalpcp}[1]{(\evalpc{#1})}

\newcommand{\rawreify}{\mathit{reify}}
\newcommand{\reify}[1]{\rawreify\:{#1}}
\newcommand{\reifyn}[2]{\rawreify_{#1}\:{#2}}

\newcommand{\rawnorm}{\mathit{normalize}}
\newcommand{\norm}[1]{\rawnorm\:{#1}}

\newcommand{\synapptwo}[3]{\synapp{\synapp{#1}{#2}}{#3}}
\newcommand{\synapptwop}[3]{(\synapptwo{#1}{#2}{#3})}
\newcommand{\synappthree}[3]{\synapp{\synapp{#1}{#2}}{#3}}
\newcommand{\synappthreep}[3]{(\synappthree{#1}{#2}{#3})}
\newcommand{\synappthreev}[3]{\synapp{#1}{\begin{array}[t]{@{}l}
                                          {#2} \\
                                          {#3}
                                          \end{array}}}
\newcommand{\synappfour}[4]{\synapp{\synapp{\synapp{#1}{#2}}{#3}}{#4}}
\newcommand{\synappfourp}[4]{(\synappfour{#1}{#2}{#3}{#4})}
\newcommand{\synappfourv}[4]{\synapp{#1}{\begin{array}[t]{@{}l}
                                          {#2} \\
                                          {#3} \\
                                          {#4}
                                          \end{array}}}
\newcommand{\synappfive}[5]{\synapp{\synapp{\synapp{\synapp{#1}{#2}}{#3}}{#4}}{#5}}
\newcommand{\synappfivep}[5]{(\synappfive{#1}{#2}{#3}{#4}{#5})}
\newcommand{\synappsix}[6]{\synapp{\synapp{\synapp{\synapp{\synapp{#1}{#2}}{#3}}{#4}}{#5}}{#6}}
\newcommand{\synappsixp}[6]{(\synappsix{#1}{#2}{#3}{#4}{#5}{#6})}
\newcommand{\synappsixv}[6]{\synapp{#1}{\begin{array}[t]{@{}l}
                                        {#2} \\
                                        {#3} \\
                                        {#4} \\
                                        {#5} \\
                                        {#6}
                                        \end{array}}}

\newcommand{\syncompose}[2]{{#1} \circ {#2}}
\newcommand{\syncomposep}[2]{(\syncompose{#1}{#2})}

\newcommand{\synresetvlet}[3]{\begin{array}[t]{@{}l@{}}
                              \mathstt{<}\mathit{let}\:{#1}={#2}
                              \\
                              \phantom{\mathstt{<}}\mathit{in}\;{#3}\mathstt{>}
                              \end{array}}
\renewcommand{\synresetvlet}[3]{\begin{array}[t]{@{}l@{}}
                              \langle\mathit{let}\:{#1}={#2}
                              \\
                              \phantom{\langle}\mathit{in}\;{#3}\rangle
                              \end{array}}
\renewcommand{\synresetvlet}[3]{\begin{array}[t]{@{}l@{}}
                              \langlethick\mathit{let}\:{#1}={#2}
                              \\
                              \phantom{\langlethick}\mathit{in}\;{#3}\ranglethick
                              \end{array}}

%
%
%
%
%
\newcommand{\synresetnvlet}[4]{\begin{array}[t]{@{}l@{}}
                               \langlethick\mathit{let}\:{#2}={#3}
                               \\
                               \phantom{\langlethick}\mathit{in}\;{#4}\ranglethick_{#1}
                               \end{array}}

\newcommand{\rawevalpd}{\mathit{eval}_1}
\newcommand{\evalpd}[2]{\rawevalpd\:{#1}\:{#2}}
\newcommand{\evalpdp}[2]{(\evalpd{#1}{#2})}
\newcommand{\evalpdone}[1]{\rawevalpd\:{#1}}
\newcommand{\evalpdonep}[1]{(\evalpdone{#1})}

\newcommand{\rawsynmon}{\mathit{term}}
\newcommand{\synmon}[1]{\rawsynmon_{#1}}
\newcommand{\rawsynunit}{\varepsilon}
\newcommand{\synunit}[1]{\rawsynunit_{#1}}
\newcommand{\rawsynprod}[1]{\star_{#1}}
\newcommand{\synprod}[3]{{#2} \rawsynprod{#1} {#3}}
\newcommand{\synprodp}[3]{(\synprod{#1}{#2}{#3})}

\newcommand{\dnfmontop}{\rawsynmon^{\mathrm{nf}}}
\newcommand{\dnfmon}[1]{\rawsynmon_{#1}^{\mathrm{nf}}}
\newcommand{\dnfunit}[1]{\rawsynunit_{#1}^{\mathrm{nf}}}
\newcommand{\dnfprod}[3]{{#2} \rawsynprod{#1}^{\mathrm{nf}} {#3}}
\newcommand{\dnfprodp}[3]{(\dnfprod{#1}{#2}{#3})}

\newcommand{\synvartermi}[1]{\synvarterm_{#1}}

%
\newcommand{\rawevalfour}{\mathit{eval}_0}
\newcommand{\evalfour}[1]{\rawevalfour\:{#1}}
\newcommand{\evalfourp}[1]{(\evalfour{#1})}

%
\newcommand{\rawevalzero}{\mathit{eval}_4}
\newcommand{\evalzero}[1]{\rawevalzero\:{#1}}
\newcommand{\evalzerop}[1]{(\evalzero{#1})}

\newcommand{\rawevaltwo}{\mathit{eval}_2}
\newcommand{\evaltwo}[1]{\rawevaltwo\:{#1}}
\newcommand{\evaltwop}[1]{(\evaltwo{#1})}

\newcommand{\rawtransformer}{f}
\newcommand{\transformer}[1]{\rawtransformer_{#1}}

\newcommand{\rawTransformer}{F}
\newcommand{\Transformer}[1]{\rawTransformer_{#1}}

\newcommand{\ansn}[1]{\mathit{ans}_{#1}}

%
%
%

\newcommand{\stag}[1]{\hbox{\stt{#1}}}
\newcommand{\ttag}[1]{\hbox{\stt{#1}}}
%
%
\newcommand{\spacebelowtwo}{\phantom{|_{|_{|_|}}}}
\newcommand{\spaceabovetwo}{\phantom{|^{|^{|^|}}}}
\newcommand{\spacebelow}{\phantom{|_|}}
\newcommand{\spaceabove}{\phantom{|^|}}
\newcommand{\spacearound}{\spacebelow\spaceabove}
\newcommand{\spacearoundtwo}{\spacebelowtwo\spaceabovetwo}

\newcommand{\pair}[2]{\langle{#1},\,{#2}\rangle}
\newcommand{\triple}[3]{\langle{#1},\,{#2},\,{#3}\rangle}
\newcommand{\quadruple}[4]{\langle{#1},\,{#2},\,{#3},\,{#4}\rangle}
\newcommand{\namedsixtuple}[7]{\langle{#2},\,{#3},\,{#4},\,{#5},\,{#6},\,{#7}\rangle_{#1}}
\newcommand{\namedseventuple}[8]{\langle{#2},\,{#3},\,{#4},\,{#5},\,{#6},\,{#7},\,{#8}\rangle_{#1}}
\newcommand{\namedeighttuple}[9]{\langle{#2},\,{#3},\,{#4},\,{#5},\,{#6},\,{#7},\,{#8},\,{#9}\rangle_{#1}}
\newcommand{\transition}[2]{{#1} & \Rightarrow & {#2}\\}
\newcommand{\namedtransition}[3]{{#2} & \Rightarrow_{#1} & {#3}\\}
\newcommand{\faketransition}[1]{& \phantom{\Rightarrow} & {#1}\\}

%
\newcommand{\consp}[2]{({#1} :: {#2})}

\newcommand{\atom}{a}
\newcommand{\goal}{g}
\newcommand{\goalone}{\mathit{g_1}}
\newcommand{\goaltwo}{\mathit{g_2}}
\newcommand{\program}{p}
\newcommand{\scmt}{\mathit{nil}}
\newcommand{\fcmt}{\mathit{nil}}
\newcommand{\goalconfname}{\mathit{goal}}
\newcommand{\atomconfname}{\mathit{atom}}
\newcommand{\seqconfname}{\mathit{goal'}}
\newcommand{\scc}{\mathit{sc}}
\newcommand{\fc}{\mathit{fc}}
\newcommand{\cc}{\mathit{cc}}
\newcommand{\true}{\mathit{true}}
\newcommand{\false}{\mathit{false}}
\newcommand{\fail}{\ttag{FAIL}}
\newcommand{\cut}{\ttag{CUT}}
\newcommand{\literal}{\ttag{IDE}}
\newcommand{\alt}{\ttag{OR}}
\newcommand{\counter}{m}
\newcommand{\ka}{k}
\newcommand{\facconfname}{\mathit{fac}}
\newcommand{\applyconfname}{\mathit{cont}}
%
\newcommand{\n}{n}
\newcommand{\fibconfname}{\mathit{fib}}
\newcommand{\contzero}{\mathstt{CONT0}}
\newcommand{\contone}[2]{\mathstt{CONT1}\,({#1},{#2})}
\newcommand{\contto}[2]{\mathstt{CONT2}\,({#1},{#2})}
\newcommand{\ctxt}{C}

%
%

\newcommand{\namedpair}[3]{\langle{#2},\,{#3}\rangle_{#1}}
\newcommand{\namedtriple}[4]{\langle{#2},\,{#3},\,{#4}\rangle_{#1}}
\newcommand{\namedquadruple}[5]{\langle{#2},\,{#3},\,{#4},\,{#5}\rangle_{#1}}
\newcommand{\namedquintuple}[6]{\langle{#2},\,{#3},\,{#4},\,{#5},\,{#6}\rangle_{#1}}

\newcommand{\evalconfname}{\mathit{eval}}
\newcommand{\contoneconfname}{\mathit{cont_1}}
\newcommand{\conttwoconfname}{\mathit{cont_2}}
\newcommand{\contthreeconfname}{\mathit{cont_3}}
\newcommand{\conticonfname}[1]{\mathit{cont_{#1}}}

%

\newcommand{\lookup}{\ensuremath{\mathit{lookup}}}
\newcommand{\extend}[3]{\ensuremath{{#1}[{#2}\mapsto{#3}]}}

\newcommand{\mtenv}{e_\mathit{empty}}
\newcommand{\env}{e}

%

\newenvironment{converttable}[1]
{
\begin{array}{r c l}
 {#1}}
{
\end{array}
}

\newenvironment{cekconverttable}[1]
{
\begin{converttable}
 {#1}}
{
\end{converttable}
}

\newenvironment{camconverttable}[1]
{
\begin{converttable}
 {#1}}
{
\end{converttable}
}

%
%
%
%
%
%
%
%
\newenvironment{machinetable}[1]
{
\begin{array}{@{}r c l@{}}
%
 {#1}}
{
%
\end{array}
}

\newenvironment{machinetablesmall}[1]
{
\begin{array}{@{}r@{\ }c@{\ }l@{}}
%
 {#1}}
{
%
\end{array}
}

%
%
%
%
%
%
%
\newenvironment{machinetabletwo}[1] {
\begin{array}{r c l}
%
 {#1}}
{%
\end{array}%
}

\newenvironment{machinetablethree}[1] { \hspace{0.5cm}
\begin{array}{|@{\hspace{-0.7cm}}r c l@{\hspace{1mm}}|}
 \hline
 {#1}}
{\hline 
\end{array}\hspace{3.7cm}
}

\newenvironment{machinetablefour}[1] { \hspace{0.7cm}
\begin{array}{|@{\hspace{-0.7cm}}r c l@{\hspace{1mm}}|}
 \hline
 {#1}}
{\hline 
\end{array}\hspace{3.7cm}
}


